Scalable and Interpretable Identification of Minimal Undesignable RNA Structure Motifs with Rotational Invariance

RNA design aims to find a sequence that folds with highest probability into a designated target structure. However, certain structures are undesignable, meaning no sequence can fold into the target structure under the default (Turner) RNA folding model. Understanding the specific local structures (i.e., "motifs") that contribute to undesignability is crucial for refining RNA folding models and determining the limits of RNA designability. Despite its importance, this problem has received very little attention, and previous efforts are neither scalable nor interpretable. We develop a new theoretical framework for motif (un-)designability, and design scalable and interpretable algorithms to identify minimal undesignable motifs within a given RNA secondary structure. Our approach establishes motif undesignability by searching for rival motifs, rather than exhaustively enumerating all (partial) sequences that could potentially fold into the motif. Furthermore, we exploit rotational invariance in RNA structures to detect, group, and reuse equivalent motifs and to construct a database of unique minimal undesignable motifs. To achieve that, we propose a loop-pair graph representation for motifs and a recursive graph isomorphism algorithm for motif equivalence. Our algorithms successfully identify 24 unique minimal undesignable motifs among 18 undesignable puzzles from the Eterna100 benchmark. Surprisingly, we also find over 350 unique minimal undesignable motifs and 663 undesignable native structures in the ArchiveII dataset, drawn from a diverse set of RNA families. Our source code is available at https://github.com/shanry/RNA-Undesign and our web server is available at http://linearfold.org/motifs.

==> figs/yao_paper_analysis/graph.py <==
#!/usr/bin/env python

import os, sys
import numpy as np
import matplotlib
matplotlib.use('agg')
import matplotlib.pyplot as plt
from scipy.optimize import curve_fit

plt.rcParams.update({
    "text.usetex": True,
    "font.family": "Times New Roman"
})

num_motifs = 10886

length = [i for i in range(2, 15)]
yao_times = np.zeros(13)
our_times = np.zeros(13)

# parse countingdesign runtime
with open('time.txt', 'r') as f:
    lines = f.read().split('\n')
    lines = [line.split('\t') for line in lines if len(line) > 0]
    for n, line in enumerate(lines):
        for k, x in enumerate(line):
            if len(x) > 0:
                s_len = (n + 2) + (k * 2)
                yao_times[s_len - 2] += float(x)

# parse our runtime
with open('../data/undesignable.short14.output.txt.uniq') as f:
    lines = f.read().split('\n')
    for i in range(0, len(lines), 4):
        if len(lines[i]) > 0:
            constr = lines[i+1].split(': ')[1]
            time = float(lines[i+3].split(': ')[1])
            n = constr.count('?')
            k = constr.count('.') // 3
            our_times[n + 2 * k] += time

with open('../data/designable.short14.output.txt.uniq') as f:
    lines = f.read().split('\n')
    for i in range(0, len(lines), 4):
        if len(lines[i]) > 0:
            constr = lines[i+1].split(': ')[1]
            time = float(lines[i+3].split(': ')[1])
            n = constr.count('?')
            k = constr.count('.') // 3
            our_times[n + 2 * k] += time

# Plot for total time to find all undesignable motifs at different length
def plot_1():
    plt.scatter(length, time, marker='x', s=150, label="data")

    # x and y axis
    plt.xlim([1.5, 14.5])
    yticks = [np.e ** i for i in range(0, 14, 2)]
    plt.yscale('log', base=np.e)
    plt.yticks(yticks, [f'$e^{{{i}}}$' for i in range(0, 14, 2)])

    # fitting curve
    def func(x, a, b, c):
        return a * x + b * np.log(x) + c

    popt, pcov = curve_fit(func, length, np.log(time))
    x_fit = np.linspace(min(length), max(length), 100)
    y_fit = func(x_fit, *popt)
    plt.plot(x_fit, np.exp(y_fit), 'g--', label='ln(y) = %.1f x + %.1f ln(x) + %.1f' % tuple(popt))

    # labels
    plt.title('Time Taken to Find All Undesignable Motifs of Length n')
    plt.xlabel('Motif Length')
    plt.ylabel('Running Time (sec)')
    plt.legend()

    plt.savefig("total_time.pdf", bbox_inches='tight')
    plt.cla()

# Plot for average time per motif at different length
def plot_2():
    num_motifs = [0, 0, 1, 3, 6, 13, 30, 71, 171, 418, 1035, 2591, 6547] # number of motifs for len 2 to 14

    new_length = length[2:]
    new_time = time[2:]
    num_motifs = num_motifs[2:] # avoid divide by 0
    y_values = new_time / num_motifs

    plt.scatter(new_length, y_values, marker='x', s=150, label="data")
    plt.xlim([np.min(new_length) - 0.5, np.max(new_length) + 0.5])

    # fitting curve
    def func(x, a, b, c):
        return a * x + b * np.log(x) + c

    popt, pcov = curve_fit(func, new_length, np.log(y_values))
    x_fit = np.linspace(min(new_length), max(new_length), 100)
    y_fit = func(x_fit, *popt)
    plt.plot(x_fit, np.exp(y_fit), 'g--', label='log(y) = %.1f x + %.1f log(x) + %.1f' % tuple(popt))

    plt.title('Average Running Time per Motif')
    plt.xlabel('Motif Length')
    plt.ylabel('Running Time (sec)')
    plt.legend()

    plt.savefig("avg_time_per_motif.pdf", bbox_inches='tight')
    plt.cla()

# Plot for running time per undesignable motif (total time / number of undesignable motifs)
def plot_3():
    num_undesignable_motifs = [0, 0, 0, 0, 0, 0, 2, 8, 32, 101, 332, 1004, 3082]

    new_length = length[6:]
    new_time = time[6:]
    num_undesignable_motifs = num_undesignable_motifs[6:] # remove cases with # of UM = 0
    y_values = new_time / num_undesignable_motifs

    plt.scatter(new_length, y_values, marker='x', s=150, label="data")

    # axis
    plt.xlim([np.min(new_length) - 0.5, np.max(new_length) + 0.5])
    plt.ylim([1, np.e ** 6])
    plt.yscale('log', base=np.e)
    yticks = [np.e ** i for i in range(0, 6, 1)]
    plt.yticks(yticks, [f'$e^{{{i}}}$' for i in range(0, 6, 1)])

    # fitting curve
    def func(x, a, b, c):
        return a * x + b * np.log(x) + c

    popt, pcov = curve_fit(func, new_length, np.log(y_values))
    x_fit = np.linspace(min(new_length), max(new_length), 100)
    y_fit = func(x_fit, *popt)
    plt.plot(x_fit, np.exp(y_fit), 'g--', label='ln(y) = %.1f x + %.1f ln(x) + %.1f' % tuple(popt))

    # labels
    plt.title('Average Running Time per Undesignable Motif')
    plt.xlabel('Motif Length')
    plt.ylabel('Running Time (sec)')
    plt.legend()

    plt.savefig("avg_time_per_undesignable_motif.pdf", bbox_inches='tight')
    plt.cla()

# Plot 4: combine plot 1 (total time) and 3 (average time)
# Plot for running time per undesignable motif (total time / number of undesignable motifs)
def plot_4():
    plt.figure(figsize=[10,6])
    fontsize = 16

    plt.scatter(length, time, marker='x', s=150, label="Total Time")

    # fitting curve
    def func(x, a, b, c):
        return a * x + b * np.log(x) + c

    popt, pcov = curve_fit(func, length, np.log(time))
    x_fit = np.linspace(min(length), max(length), 100)
    y_fit = func(x_fit, *popt)
    plt.plot(x_fit, np.exp(y_fit), '--', color='red')
    # plt.plot(x_fit, np.exp(y_fit), 'g--', label='ln(y) = %.1f x + %.1f ln(x) + %.1f' % tuple(popt))
    
    num_undesignable_motifs = [0, 0, 0, 0, 0, 0, 2, 8, 32, 101, 332, 1004, 3082]
    new_length = length[6:]
    new_time = time[6:]
    num_undesignable_motifs = num_undesignable_motifs[6:] # remove cases with # of UM = 0
    y_values = new_time / num_undesignable_motifs

    plt.scatter(new_length, y_values, marker='x', s=150, label="Average Time per Undesignable Motif")

    # x and y axis
    plt.xlim([1.5, 14.5])
    yticks = [np.e ** i for i in range(0, 14, 2)]
    plt.yscale('log', base=np.e)
    plt.yticks(yticks, [f'$e^{{{i}}}$' for i in range(0, 14, 2)], fontsize=fontsize)
    plt.xticks(fontsize=fontsize)

    # fitting curve
    def func(x, a, b, c):
        return a * x + b * np.log(x) + c

    popt, pcov = curve_fit(func, new_length, np.log(y_values))
    x_fit = np.linspace(min(new_length), max(new_length), 100)
    y_fit = func(x_fit, *popt)
    plt.plot(x_fit, np.exp(y_fit), 'g--')
    # plt.plot(x_fit, np.exp(y_fit), 'g--', label='ln(y) = %.1f x + %.1f ln(x) + %.1f' % tuple(popt))

    # labels
    plt.title('Running Time of CountingDesign for Motifs of Length n', fontsize=fontsize)
    plt.xlabel('Motif Length', fontsize=fontsize)
    plt.ylabel('Running Time (sec)', fontsize=fontsize)
    plt.legend(fontsize=fontsize)

    plt.savefig("time_plot.pdf", bbox_inches='tight')
    plt.cla()

# ours vs counting design total time
def plot_5(length, our_times, yao_times):
    plt.figure(figsize=[10,6])
    fontsize = 20

    length = length[2:]
    our_times = our_times[2:]
    yao_times = yao_times[2:]

    print(sum(yao_times))
    print(sum(our_times))

    plt.scatter(length, yao_times / 3600, marker='x', s=150, label="CountingDesign")
    plt.scatter(length, our_times / 3600, marker='x', s=150, label="FastMotif (This Work)")

    # fitting curve
    def func(x, a, b, c):
        return a * x + b * np.log(x) + c

    popt, pcov = curve_fit(func, length, np.log(yao_times / 3600))
    popt[0] -= 0.011
    x_fit = np.linspace(min(length), max(length), 100)
    y_fit = func(x_fit, *popt)
    plt.plot(x_fit, np.exp(y_fit), '--', color='red')
    # plt.plot(x_fit, np.exp(y_fit), 'g--', label='ln(y) = %.1f x + %.1f ln(x) + %.1f' % tuple(popt))

    popt, pcov = curve_fit(func, length, np.log(our_times / 3600))
    popt[0] -= 0.01
    x_fit = np.linspace(min(length), max(length), 100)
    y_fit = func(x_fit, *popt)
    plt.plot(x_fit, np.exp(y_fit), '--', color='green')

    # x and y axis
    plt.xlim([3.5, 14.5])
    plt.xticks(fontsize=fontsize)
    plt.yticks(fontsize=fontsize)

    # labels
    # plt.title('Evaluation Time for All Motifs of Length n', fontsize=fontsize)
    plt.xlabel('Motif Length', fontsize=fontsize)
    plt.ylabel('Running Time (hours)', fontsize=fontsize)
    plt.legend(fontsize=fontsize)

    plt.savefig("total_time_ours_vs_counting_design.pdf", bbox_inches='tight')
    plt.cla()

def plot_6(length, our_times, yao_times):
    plt.figure(figsize=[10,6])
    fontsize = 25

    num_motifs = np.array([1, 3, 6, 13, 30, 71, 171, 418, 1035, 2591, 6547])

    length = length[2:]
    our_times = our_times[2:] / num_motifs
    yao_times = yao_times[2:] / num_motifs

    plt.scatter(length, our_times / 60.0, marker='x', s=150, label="Our Method")
    plt.scatter(length, yao_times / 60.0, marker='x', s=150, label="CountingDesign")

    # fitting curve
    def func(x, a, b, c):
        return a * x + b * np.log(x) + c

    popt, pcov = curve_fit(func, length, np.log(yao_times / 60))
    popt[0] -= 0.01
    x_fit = np.linspace(min(length), max(length), 100)
    y_fit = func(x_fit, *popt)
    plt.plot(x_fit, np.exp(y_fit), '--', color='red')
    # plt.plot(x_fit, np.exp(y_fit), 'g--', label='ln(y) = %.1f x + %.1f ln(x) + %.1f' % tuple(popt))

    popt, pcov = curve_fit(func, length, np.log(our_times / 60))
    # popt[0] -= 0.01
    x_fit = np.linspace(min(length), max(length), 100)
    y_fit = func(x_fit, *popt)
    plt.plot(x_fit, np.exp(y_fit), '--', color='green')

    # x and y axis
    plt.xlim([3.5, 14.5])
    plt.xticks(fontsize=fontsize)
    plt.yticks(fontsize=fontsize)

    # labels
    plt.title('Average Evaluation Time per Motif of length n', fontsize=fontsize)
    plt.xlabel('Motif Length', fontsize=fontsize)
    plt.ylabel('Time Taken (mins)', fontsize=fontsize)
    plt.legend(fontsize=fontsize)

    plt.savefig("avg_time_ours_vs_counting_design.pdf", bbox_inches='tight')
    plt.cla()

if __name__ == '__main__':
    # plot_1()
    # plot_2()
    # plot_3()
    # plot_4()
    plot_5(length, our_times, yao_times)
    # plot_6(length, our_times, yao_times)
